Exclusive heavy vector meson electroproduction to NLO in collinear factorisation

We compute the exclusive electroproduction, $\gamma^* p \rightarrow V p$, of heavy quarkonia $V$ to NLO in the collinear factorisation scheme, which has been formally proven for this process. The inclusion of an off-shell virtuality $Q^2$ carried by the photon extends the photoproduction phase space of the exclusive heavy quarkonia observable to electroproduction kinematics. This process is relevant for diffractive scattering at HERA and the upcoming EIC, as well as at the proposed LHeC and FCC.

==> anc/hvm_electro.m <==
(*
"Exclusive heavy vector meson electroproduction to NLO in collinear factorisation"
C. A. Flett, J. A. Gracey, S. P. Jones, and T. Teubner

This file contains expressions for the LO and NLO quark and gluon coefficient functions
defined in (4.2), (4.3), (6.11) of the paper. The variables w and v are defined in (5.14).

The expressions are presented in the ERBL region where all transcendental functions are real. 
The analytic continuation to the DGLAP region is given by the following replacement rule:
ac = {v -> v - I*Sign[v]*delta};
where delta is a small (positive) parameter.

- eq is the electric charge of the heavy quark 
- ge is the electromagnetic coupling
- OV is the NRQCD matrix element
- xx is the x^2/(x-xi+I*delta)/(x+xi-I*delta) GPD projection factor
- Cf, Ca and Tf are group theory factors
- Nc is the number of colours
- muRsq is the renormalisation scale squared
- muFsq is the factorisation scale squared
- beta0 is the leading order coefficient of the beta function

*)
 
(* Quark *)

cq0t=0;

cq0l=0;

cq1t=(eq*ge*OV*Tf^2*(-1024*Pi^2*Log[4] - 1024*Pi^2*Log[Pi])*
      ((1/(v*w^4) + w^(-2) - 1/(v*w^2) + (-1 + v)/(1 - v*w^2))*
        Log[(-2*v*w^2)/(-1 - v*w^2)] + (-(1/(v*w^4)) + w^(-2) + 1/(v*w^2) + 
         (-1 - v)/(1 + v*w^2))*Log[(2*v*w^2)/(-1 + v*w^2)]))/Nc^2 + 
    (1024*eq*ge*OV*Pi^2*Tf^2*(-1 + w^2)*Log[msq/muFsq]*
      ((-1 + v*w^2)*Log[(2*v*w^2)/(-1 + v*w^2)] + (1 + v*w^2)*
        Log[(2*v*w^2)/(1 + v*w^2)]))/(Nc^2*v*w^4*(-1 + v^2*w^4)) + 
    (eq*ge*OV*Tf^2*(-16*Pi^2*Log[4*Pi]*((-64*(-1 + w^2)*Log[(-2*v*w^2)/(-1 - v*w^2)])/
          (v*w^4*(-1 + v*w^2)) - (64*(-1 + w^2)*Log[(2*v*w^2)/(-1 + v*w^2)])/
          (v*w^4*(1 + v*w^2))) + 16*Pi^2*
        (Pi^2*(16/w^4 - 32/w^2 + (-8 - 16*v - 8*v^2)/(-1 - v*w^2) + 
           (8 - 16*v + 8*v^2)/(1 - v*w^2)) + Pi^2*(16/w^4 - 32/w^2 + 
           (-8 + 16*v - 8*v^2)/(-1 + v*w^2) + (8 + 16*v + 8*v^2)/(1 + v*w^2)) + 
         2*(32/w^3 - 32/w)*Log[(-1 + w)/(1 + w)] + 
         (24/w^4 - 48/w^2 + (-12 - 24*v - 12*v^2)/(-1 - v*w^2) + (12 - 24*v + 12*v^2)/
            (1 - v*w^2))*Log[(-1 + w)/(1 + w)]^2 + 
         (24/w^4 - 48/w^2 + (-12 + 24*v - 12*v^2)/(-1 + v*w^2) + (12 + 24*v + 12*v^2)/
            (1 + v*w^2))*Log[(-1 + w)/(1 + w)]^2 + (-32 + 32/w^2 - 16/((-1 - v)*w^2) + 
           16/((1 - v)*w^2) + 32/((-1 - v)*(1 + w^2)) - 32/((1 - v)*(1 + w^2)))*
          Log[(2*w^2)/(-1 + w^2)] + (-32 + 32/w^2 - 16/((-1 + v)*w^2) + 
           16/((1 + v)*w^2) + 32/((-1 + v)*(1 + w^2)) - 32/((1 + v)*(1 + w^2)))*
          Log[(2*w^2)/(-1 + w^2)] + (32 + 32/((-1 - v)*w^2) - 
           64/((-1 - v)*(1 - v*w^2)) + (-64 + 32*v)/(1 - v*w^2))*
          Log[(-2*v*w^2)/(-1 - v*w^2)] + (64/(v*w^4) + 64/w^2 - 64/(v*w^2) + 
           (-64 + 64*v)/(1 - v*w^2))*(2*Log[(2*w^2)/(-1 + w^2)]*
            Log[(-2*v*w^2)/(-1 - v*w^2)] - Log[(-2*v*w^2)/(-1 - v*w^2)]^2) + 
         (32 + 32/((-1 + v)*w^2) + (-64 - 32*v)/(1 + v*w^2) - 64/((-1 + v)*(1 + v*w^2)))*
          Log[(2*v*w^2)/(-1 + v*w^2)] + (-64/(v*w^4) + 64/w^2 + 64/(v*w^2) + 
           (-64 - 64*v)/(1 + v*w^2))*(2*Log[(2*w^2)/(-1 + w^2)]*
            Log[(2*v*w^2)/(-1 + v*w^2)] - Log[(2*v*w^2)/(-1 + v*w^2)]^2) + 
         (64/(v*w^4) - 64/w^2 - 64/(v*w^2) + (64 + 64*v)/(1 + v*w^2))*
          PolyLog[2, (1 - v)/(v*(-1 + w^2))] + (-64/(v*w^4) - 64/w^2 + 64/(v*w^2) + 
           (64 - 64*v)/(1 - v*w^2))*PolyLog[2, -((1 + v)/(v*(-1 + w^2)))] + 
         (48/w^4 - 32/w^2 + (8 - 16*v - 24*v^2)/(-1 - v*w^2) + (-8 - 16*v + 24*v^2)/
            (1 - v*w^2))*PolyLog[2, (1 + w^2)/(1 - w^2)] + 
         (48/w^4 - 32/w^2 + (8 + 16*v - 24*v^2)/(-1 + v*w^2) + (-8 + 16*v + 24*v^2)/
            (1 + v*w^2))*PolyLog[2, (1 + w^2)/(1 - w^2)] + 
         (-32*v + 64/(v*w^4) - 64/(v*w^2) - (64*v)/w^2 + (-48 - 96*v - 48*v^2)/
            (-1 - v*w^2) + (-48 + 96*v - 48*v^2)/(1 - v*w^2))*(PolyLog[2, 1/(v*w^2)] + 
           PolyLog[2, (1 - v)/(1 - v*w)] + PolyLog[2, (1 - v)/(1 + v*w)] + 
           PolyLog[2, (-1 - v)/(-1 + v^2*w^2)]) + (32*v - 64/(v*w^4) + 64/(v*w^2) + 
           (64*v)/w^2 + (-48 + 96*v - 48*v^2)/(-1 + v*w^2) + (-48 - 96*v - 48*v^2)/
            (1 + v*w^2))*(PolyLog[2, -(1/(v*w^2))] + PolyLog[2, (1 + v)/(1 - v*w)] + 
           PolyLog[2, (1 + v)/(1 + v*w)] + PolyLog[2, (-1 + v)/(-1 + v^2*w^2)]))))/
     Nc^2;

cq1l=(eq*ge*OV*Tf^2*(1024*Pi^2*Log[4] + 1024*Pi^2*Log[Pi])*
      ((1/(v*w^4) + w^(-2) - 1/(v*w^2) + (-1 + v)/(1 - v*w^2))*
        Log[(-2*v*w^2)/(-1 - v*w^2)] + (-(1/(v*w^4)) + w^(-2) + 1/(v*w^2) + 
         (-1 - v)/(1 + v*w^2))*Log[(2*v*w^2)/(-1 + v*w^2)]))/(Nc^2*Sqrt[-1 + w^2]) - 
    (1024*eq*ge*OV*Pi^2*Tf^2*Sqrt[-1 + w^2]*Log[msq/muFsq]*
      ((-1 + v*w^2)*Log[(2*v*w^2)/(-1 + v*w^2)] + (1 + v*w^2)*
        Log[(2*v*w^2)/(1 + v*w^2)]))/(Nc^2*v*w^4*(-1 + v^2*w^4)) + 
    (eq*ge*OV*Tf^2*Sqrt[-1 + w^2]*(-16*Pi^2*Log[4*Pi]*
        ((64*Log[(-2*v*w^2)/(-1 - v*w^2)])/(v*w^4*(-1 + v*w^2)) + 
         (64*Log[(2*v*w^2)/(-1 + v*w^2)])/(v*w^4*(1 + v*w^2))) + 
       16*Pi^2*(2*(-64/w^3 + 32/w)*Log[(-1 + w)/(1 + w)] + 
         (32 + 16/(-1 - v) - 16/(1 - v) - 64/w^2 - 16/((-1 - v)*w^2) + 16/((1 - v)*w^2))*
          Log[(2*w^2)/(-1 + w^2)] + (32 + 16/(-1 + v) - 16/(1 + v) - 64/w^2 - 
           16/((-1 + v)*w^2) + 16/((1 + v)*w^2))*Log[(2*w^2)/(-1 + w^2)] + 
         (-32 - 32/(-1 - v) + 32/((-1 - v)*w^2) - (64*v)/(1 - v*w^2))*
          Log[(-2*v*w^2)/(-1 - v*w^2)] + (64/(v*w^4) + 64/w^2 + (64*v)/(1 - v*w^2))*
          (2*Log[(2*w^2)/(-1 + w^2)]*Log[(-2*v*w^2)/(-1 - v*w^2)] - 
           Log[(-2*v*w^2)/(-1 - v*w^2)]^2) + (-32 - 32/(-1 + v) + 32/((-1 + v)*w^2) + 
           (64*v)/(1 + v*w^2))*Log[(2*v*w^2)/(-1 + v*w^2)] + 
         (-64/(v*w^4) + 64/w^2 - (64*v)/(1 + v*w^2))*(2*Log[(2*w^2)/(-1 + w^2)]*
            Log[(2*v*w^2)/(-1 + v*w^2)] - Log[(2*v*w^2)/(-1 + v*w^2)]^2) + 
         (64/(v*w^4) - 64/w^2 + (64*v)/(1 + v*w^2))*PolyLog[2, (1 - v)/(v*(-1 + w^2))] + 
         (-64/(v*w^4) - 64/w^2 - (64*v)/(1 - v*w^2))*PolyLog[2, 
           -((1 + v)/(v*(-1 + w^2)))] + (64/w^2 + (32*v)/(-1 - v*w^2) + 
           (32*v)/(1 - v*w^2))*PolyLog[2, (1 + w^2)/(1 - w^2)] + 
         (64/w^2 - (32*v)/(-1 + v*w^2) - (32*v)/(1 + v*w^2))*
          PolyLog[2, (1 + w^2)/(1 - w^2)] + (32*v + 64/(v*w^4) - (64*v)/w^2)*
          (PolyLog[2, 1/(v*w^2)] + PolyLog[2, (1 - v)/(1 - v*w)] + 
           PolyLog[2, (1 - v)/(1 + v*w)] + PolyLog[2, (-1 - v)/(-1 + v^2*w^2)]) + 
         (-32*v - 64/(v*w^4) + (64*v)/w^2)*(PolyLog[2, -(1/(v*w^2))] + 
           PolyLog[2, (1 + v)/(1 - v*w)] + PolyLog[2, (1 + v)/(1 + v*w)] + 
           PolyLog[2, (-1 + v)/(-1 + v^2*w^2)]))))/Nc^2;


(* Gluon *)

cg0t=2*(-1 + w^2)/w^2*Tf/Nc*16*Pi^2*ge*eq*OV*xx;

cg0l=-2*Sqrt[-1 + w^2]/w^2*Tf/Nc*16*Pi^2*ge*eq*OV*xx;

cg1t=(32*beta0*eq*ge*OV*Pi^2*Tf*(-1 + w^2)*xx*Log[muRsq/muFsq])/
     (Nc*w^2) + (eq*ge*OV*Tf*(-1 + w^2)*xx*
      (Pi^2*(-1024*Cf - 256*(-beta0 - 3*Cf)*Log[4]) - 256*(-beta0 - 3*Cf)*Pi^2*Log[Pi]))/
     (Nc*(-1 + Nc^2)*w^2) + 
    (Cf*eq*ge*OV*xx*(-192*Pi^2*(2 + (1 - v)/(-1 + v*w^2) + (-1 - v)/(1 + v*w^2)) + 
       (-3 - 2/w^4 + 3/w^2 + (-1 + v)/(-1 + v*w^2) + (1 + v)/(1 + v*w^2))*
        (Pi^2*(-256 + 192*Log[4]) + 192*Pi^2*Log[Pi])))/(Nc*(-1 + Nc^2)) + 
    (eq*ge*OV*Tf*xx*(-64*Pi^2*Log[4] - 64*Pi^2*Log[Pi])*((beta0*(-1 + w^2))/(2*w^2) + 
       Ca*(-1 - 1/(v*w^4) - w^(-2) + 1/(v*w^2) + (2 - 2*v)/(1 - v*w^2))*
        Log[(-2*v*w^2)/(-1 - v*w^2)] + Ca*(-1 + 1/(v*w^4) - w^(-2) - 1/(v*w^2) + 
         (2 + 2*v)/(1 + v*w^2))*Log[(2*v*w^2)/(-1 + v*w^2)]))/Nc + 
    (16*eq*ge*OV*Pi^2*(-1 + w^2)*xx*Log[msq/muFsq]*
      (-2*Ca*(-1 + v*w^2 - v^2*w^4 + v^3*w^6)*Log[(2*v*w^2)/(-1 + v*w^2)] - 
       2*(1 + v*w^2)*(Ca + Ca*v^2*w^4)*Log[(2*v*w^2)/(1 + v*w^2)]))/
     (Nc*v*w^4*(-1 + v*w^2)*(1 + v*w^2)) + 
    (eq*ge*OV*xx*(-16*Pi^2*Log[4*Pi]*(Cf*(-6 - 12/w^4 + 6/w^2 + 
           (-6 - 6*v)/(-1 - v*w^2) + (6 - 6*v)/(1 - v*w^2)) + 
         Cf*(-6 - 12/w^4 + 6/w^2 + (-6 + 6*v)/(-1 + v*w^2) + (6 + 6*v)/(1 + v*w^2)) + 
         (16*Ca*(-1 + w^2 - v^2*w^4 + v^2*w^6)*Log[(-2*v*w^2)/(-1 - v*w^2)])/
          (v*w^4*(-1 + v*w^2)) + Ca*(16 - 16/(v*w^4) + 16/w^2 + 16/(v*w^2) - 
           (32 + 32*v)/(1 + v*w^2))*Log[(2*v*w^2)/(-1 + v*w^2)]) + 
       16*Pi^2*(Ca*(Pi^2*(22/3 - 4/w^4 + 8/w^2 - (8*v^2)/w^2) + 
           (Pi^2*(10/3 + (37*v)/3 + (44*v^2)/3 + (17*v^3)/3))/(-1 - v*w^2)^2 + 
           (Pi^2*(9 + (58*v)/3 + (19*v^2)/3 - 4*v^3))/(-1 - v*w^2) + 
           (Pi^2*(10/3 - (37*v)/3 + (44*v^2)/3 - (17*v^3)/3))/(1 - v*w^2)^2 + 
           (Pi^2*(-9 + (58*v)/3 - (19*v^2)/3 - 4*v^3))/(1 - v*w^2)) + 
         Cf*(-32 - 2/(-1 - v) + 2/(1 - v) + Pi^2*(-16 + 16/(3*w^4) - 22/(3*w^2) + 
             (80*v^2)/(3*w^2)) - 16/w^4 + 40/w^2 + 2/((-1 - v)*w^2) - 2/((1 - v)*w^2) + 
           8/(1 + w^2) + (Pi^2*(-22/3 - (85*v)/3 - (104*v^2)/3 - (41*v^3)/3))/
            (-1 - v*w^2)^2 + (-2 - 2*v)/(-1 - v*w^2) + 
           (Pi^2*(-49/3 - 32*v - (7*v^2)/3 + (40*v^3)/3))/(-1 - v*w^2) + 
           (Pi^2*(-22/3 + (85*v)/3 - (104*v^2)/3 + (41*v^3)/3))/(1 - v*w^2)^2 + 
           (2 - 2*v)/(1 - v*w^2) + (Pi^2*(49/3 - 32*v + (7*v^2)/3 + (40*v^3)/3))/
            (1 - v*w^2)) + Cf*(-32 - 2/(-1 + v) + 2/(1 + v) + 
           Pi^2*(-16 + 16/(3*w^4) - 22/(3*w^2) + (80*v^2)/(3*w^2)) - 16/w^4 + 40/w^2 + 
           2/((-1 + v)*w^2) - 2/((1 + v)*w^2) + 8/(1 + w^2) + 
           (Pi^2*(-22/3 + (85*v)/3 - (104*v^2)/3 + (41*v^3)/3))/(-1 + v*w^2)^2 + 
           (-2 + 2*v)/(-1 + v*w^2) + (Pi^2*(-49/3 + 32*v - (7*v^2)/3 - (40*v^3)/3))/
            (-1 + v*w^2) + (Pi^2*(-22/3 - (85*v)/3 - (104*v^2)/3 - (41*v^3)/3))/
            (1 + v*w^2)^2 + (2 + 2*v)/(1 + v*w^2) + 
           (Pi^2*(49/3 + 32*v + (7*v^2)/3 - (40*v^3)/3))/(1 + v*w^2)) + 
         Ca*(Pi^2*(22/3 - 4/w^4 + 8/w^2 - (8*v^2)/w^2) + 
           (Pi^2*(10/3 - (37*v)/3 + (44*v^2)/3 - (17*v^3)/3))/(-1 + v*w^2)^2 + 
           (Pi^2*(9 - (58*v)/3 + (19*v^2)/3 + 4*v^3))/(-1 + v*w^2) + 
           (Pi^2*(10/3 + (37*v)/3 + (44*v^2)/3 + (17*v^3)/3))/(1 + v*w^2)^2 + 
           (Pi^2*(-9 - (58*v)/3 - (19*v^2)/3 + 4*v^3))/(1 + v*w^2)) + 
         (Ca*(-8/w^3 + 8/w - (64*v^2)/w + (-20*v*w - 52*v^2*w - 32*v^3*w)/(-1 - v*w^2) + 
             (-20*v*w + 52*v^2*w - 32*v^3*w)/(1 - v*w^2)) + 
           Cf*(40/w^3 - 40/w + (128*v^2)/w - 24*v^2*w + 8*v^2*w^3 + 
             (4*v*w + 52*v^2*w + 56*v^3*w)/(-1 - v*w^2) + (4*v*w - 52*v^2*w + 56*v^3*w)/
              (1 - v*w^2)))*Log[(-1 + w)/(1 + w)] + 
         (Cf*(40/w^3 - 40/w + (128*v^2)/w - 24*v^2*w + 8*v^2*w^3 + 
             (-4*v*w + 52*v^2*w - 56*v^3*w)/(-1 + v*w^2) + (-4*v*w - 52*v^2*w - 56*v^3*
                w)/(1 + v*w^2)) + Ca*(-8/w^3 + 8/w - (64*v^2)/w + 
             (20*v*w - 52*v^2*w + 32*v^3*w)/(-1 + v*w^2) + (20*v*w + 52*v^2*w + 32*v^3*
                w)/(1 + v*w^2)))*Log[(-1 + w)/(1 + w)] + 
         (Ca*(2 - 6/w^4 + 12/w^2 - (8*v^2)/w^2 + (-2 - 7*v - 8*v^2 - 3*v^3)/
              (-1 - v*w^2)^2 + (2 - 6*v^2 - 4*v^3)/(-1 - v*w^2) + 
             (-2 + 7*v - 8*v^2 + 3*v^3)/(1 - v*w^2)^2 + (-2 + 6*v^2 - 4*v^3)/
              (1 - v*w^2)) + Cf*(14 + 10/w^4 - 12/w^2 + (32*v^2)/w^2 + 
             (2 + 7*v + 8*v^2 + 3*v^3)/(-1 - v*w^2)^2 + (8 + 24*v + 32*v^2 + 16*v^3)/
              (-1 - v*w^2) + (2 - 7*v + 8*v^2 - 3*v^3)/(1 - v*w^2)^2 + 
             (-8 + 24*v - 32*v^2 + 16*v^3)/(1 - v*w^2)))*Log[(-1 + w)/(1 + w)]^2 + 
         (Cf*(14 + 10/w^4 - 12/w^2 + (32*v^2)/w^2 + (2 - 7*v + 8*v^2 - 3*v^3)/
              (-1 + v*w^2)^2 + (8 - 24*v + 32*v^2 - 16*v^3)/(-1 + v*w^2) + 
             (2 + 7*v + 8*v^2 + 3*v^3)/(1 + v*w^2)^2 + (-8 - 24*v - 32*v^2 - 16*v^3)/
              (1 + v*w^2)) + Ca*(2 - 6/w^4 + 12/w^2 - (8*v^2)/w^2 + 
             (-2 + 7*v - 8*v^2 + 3*v^3)/(-1 + v*w^2)^2 + (2 - 6*v^2 + 4*v^3)/
              (-1 + v*w^2) + (-2 - 7*v - 8*v^2 - 3*v^3)/(1 + v*w^2)^2 + 
             (-2 + 6*v^2 + 4*v^3)/(1 + v*w^2)))*Log[(-1 + w)/(1 + w)]^2 + 
         (Ca*(-8 + (8 - 8/w^2)/(1 - v) - 8/w^2 + 16/(1 + w^2) + (-12 - 20*v - 8*v^2)/
              (-1 - v*w^2) + (-4 - 4*v + 8*v^2)/(1 - v*w^2)) + 
           Cf*(32*v + 16*v^2 + 56/w^2 + (64*v)/w^2 + 4*w^2 - 20*v*w^2 - 24*v^2*w^2 + 
             4*w^4 + 4*v*w^4 + 8*v^2*w^4 + 16/(1 + w^2)^2 - 72/(1 + w^2) + 
             8/((1 - v)*(1 + w^2)) + (-8 + 4/w^2 + 4*w^2)/(1 - v)^2 - 
             8/((1 - v)*(-1 - v*w^2)) + (-16 + 44*v + 72*v^2)/(-1 - v*w^2) + 
             (-56 + 52*v + 8*v^2)/(1 - v*w^2) + 8/((1 + w^2)*(1 - v*w^2)) + 
             (12 - 8/w^2 - 8*w^2 - 4*w^4)/(1 - v)))*Log[(2*w^2)/(-1 + w^2)] + 
         (Ca*(-8 + (8 - 8/w^2)/(1 + v) - 8/w^2 + 16/(1 + w^2) + (-12 + 20*v - 8*v^2)/
              (-1 + v*w^2) + (-4 + 4*v + 8*v^2)/(1 + v*w^2)) + 
           Cf*(-32*v + 16*v^2 + 56/w^2 - (64*v)/w^2 + 4*w^2 + 20*v*w^2 - 24*v^2*w^2 + 
             4*w^4 - 4*v*w^4 + 8*v^2*w^4 + 16/(1 + w^2)^2 - 72/(1 + w^2) + 
             8/((1 + v)*(1 + w^2)) + (-8 + 4/w^2 + 4*w^2)/(1 + v)^2 - 
             8/((1 + v)*(-1 + v*w^2)) + (-16 - 44*v + 72*v^2)/(-1 + v*w^2) + 
             (-56 - 52*v + 8*v^2)/(1 + v*w^2) + 8/((1 + w^2)*(1 + v*w^2)) + 
             (12 - 8/w^2 - 8*w^2 - 4*w^4)/(1 + v)))*Log[(2*w^2)/(-1 + w^2)] + 
         Ca*(-16/(v*w^4) + 16/(v*w^2) + (16 + 16*v)/(-1 - v*w^2) + 
           (16 - 16*v)/(1 - v*w^2))*Log[(2*w^2)/(-1 + w^2)]^2 + 
         Ca*(16/(v*w^4) - 16/(v*w^2) + (16 - 16*v)/(-1 + v*w^2) + 
           (16 + 16*v)/(1 + v*w^2))*Log[(2*w^2)/(-1 + w^2)]^2 + 
         (Ca*(64 + (8 - 8/w^2)/(-1 - v) + (24 + 64*v + 40*v^2)/(-1 - v*w^2) + 
             (-40 + 80*v - 40*v^2)/(1 - v*w^2)) + Cf*(-16 + 32*v - 16*v^2 + (64*v)/w^2 - 
             4*w^2 - 20*v*w^2 + 24*v^2*w^2 - 4*w^4 + 4*v*w^4 - 8*v^2*w^4 + 
             (8 - 4/w^2 - 4*w^2)/(-1 - v)^2 + (-48 - 136*v - 88*v^2)/(-1 - v*w^2) + 
             16/((-1 - v)*(1 - v*w^2)) + (-16 - 128*v + 168*v^2)/(1 - v*w^2) + 
             (12 - 8/w^2 - 8*w^2 - 4*w^4)/(-1 - v)))*Log[(-2*v*w^2)/(-1 - v*w^2)] + 
         Ca*(-16 - 16/(v*w^4) - 16/w^2 + 16/(v*w^2) + (32*(1 - v))/(1 - v*w^2))*
          (2*Log[(2*w^2)/(-1 + w^2)]*Log[(-2*v*w^2)/(-1 - v*w^2)] - 
           Log[(-2*v*w^2)/(-1 - v*w^2)]^2) + 
         (Ca*(64 + (8 - 8/w^2)/(-1 + v) + (24 - 64*v + 40*v^2)/(-1 + v*w^2) + 
             (-40 - 80*v - 40*v^2)/(1 + v*w^2)) + Cf*(-16 - 32*v - 16*v^2 - (64*v)/w^2 - 
             4*w^2 + 20*v*w^2 + 24*v^2*w^2 - 4*w^4 - 4*v*w^4 - 8*v^2*w^4 + 
             (8 - 4/w^2 - 4*w^2)/(-1 + v)^2 + (-48 + 136*v - 88*v^2)/(-1 + v*w^2) + 
             16/((-1 + v)*(1 + v*w^2)) + (-16 + 128*v + 168*v^2)/(1 + v*w^2) + 
             (12 - 8/w^2 - 8*w^2 - 4*w^4)/(-1 + v)))*Log[(2*v*w^2)/(-1 + v*w^2)] + 
         Ca*(-16 + 16/(v*w^4) - 16/w^2 - 16/(v*w^2) + (32*(1 + v))/(1 + v*w^2))*
          (2*Log[(2*w^2)/(-1 + w^2)]*Log[(2*v*w^2)/(-1 + v*w^2)] - 
           Log[(2*v*w^2)/(-1 + v*w^2)]^2) + Sqrt[-1 + (2*(1 - v))/(1 - v*w^2)]*
          (Ca*(40 + (24 + 64*v + 40*v^2)/(-1 - v*w^2) - (24 - 64*v + 40*v^2)/
              (1 - v*w^2) - (8*(1 - v))/(-1 + 2*v - v*w^2)) + 
           Cf*(-24 + (8 - 64*v - 88*v^2)/(-1 - v*w^2) + (48 - 136*v + 88*v^2)/
              (1 - v*w^2) + (16*(1 - v))/(-1 + 2*v - v*w^2)))*
          Log[-(((1 - v*w^2)*((1 - v)/(1 - v*w^2) + Sqrt[-1 + (2*(1 - v))/(1 - v*w^2)]))/
             (v*(-1 + w^2)))] + (-1 + (2*(1 - v))/(1 - v*w^2))*
          (Cf*(28 + (22 + 34*v + 22*v^2 - 10*w^2)/(-1 - v*w^2) - (12 - 34*v + 22*v^2)/
              (1 - v*w^2) - (6 + 4*v - 10*w^2)/(-1 + 2*v - v*w^2)) + 
           Ca*(-4 + (6 - 16*v + 10*v^2)/(1 - v*w^2) + (4 - 6*v + 2*w^2)/
              (-1 + 2*v - v*w^2) - (14*v + 10*v^2 + 2*(1 + w^2))/(-1 - v*w^2)))*
          Log[-(((1 - v*w^2)*((1 - v)/(1 - v*w^2) + Sqrt[-1 + (2*(1 - v))/(1 - v*w^2)]))/
              (v*(-1 + w^2)))]^2 + Sqrt[-1 + (2*(1 + v))/(1 + v*w^2)]*
          (Ca*(40 + (24 - 64*v + 40*v^2)/(-1 + v*w^2) - (24 + 64*v + 40*v^2)/
              (1 + v*w^2) - (8*(1 + v))/(-1 - 2*v + v*w^2)) + 
           Cf*(-24 + (8 + 64*v - 88*v^2)/(-1 + v*w^2) + (48 + 136*v + 88*v^2)/
              (1 + v*w^2) + (16*(1 + v))/(-1 - 2*v + v*w^2)))*
          Log[((1 + v*w^2)*((1 + v)/(1 + v*w^2) + Sqrt[-1 + (2*(1 + v))/(1 + v*w^2)]))/
            (v*(-1 + w^2))] + (-1 + (2*(1 + v))/(1 + v*w^2))*
          (Cf*(28 + (22 - 34*v + 22*v^2 - 10*w^2)/(-1 + v*w^2) - (12 + 34*v + 22*v^2)/
              (1 + v*w^2) - (6 - 4*v - 10*w^2)/(-1 - 2*v + v*w^2)) + 
           Ca*(-4 + (6 + 16*v + 10*v^2)/(1 + v*w^2) + (4 + 6*v + 2*w^2)/
              (-1 - 2*v + v*w^2) - (-14*v + 10*v^2 + 2*(1 + w^2))/(-1 + v*w^2)))*
          Log[((1 + v*w^2)*((1 + v)/(1 + v*w^2) + Sqrt[-1 + (2*(1 + v))/(1 + v*w^2)]))/
             (v*(-1 + w^2))]^2 + (Ca*(-16 - 16/(v*w^4) + 16/w^2 + 16/(v*w^2) + 
             (32*v^2)/w^2 + (16 - 60*v + 72*v^2 - 28*v^3)/(-1 + v*w^2)^2 + 
             (8 - 28*v + 16*v^2 + 4*v^3)/(-1 + v*w^2) + (-8 - 28*v - 32*v^2 - 12*v^3)/
              (1 + v*w^2)^2 + (20*v - 16*v^2 - 36*v^3)/(1 + v*w^2)) + 
           Cf*(24 + 8/w^2 + (32*v)/w^2 - (64*v^2)/w^2 + (-40 + 156*v - 192*v^2 + 76*v^3)/
              (-1 + v*w^2)^2 + (-32 + 100*v - 56*v^2 - 12*v^3)/(-1 + v*w^2) + 
             (8 + 28*v + 32*v^2 + 12*v^3)/(1 + v*w^2)^2 + (-32 - 84*v + 24*v^2 + 76*v^3)/
              (1 + v*w^2)))*PolyLog[2, (1 - v)/(v*(-1 + w^2))] + 
         (Cf*(24 + 8/w^2 - (32*v)/w^2 - (64*v^2)/w^2 + (-40 - 156*v - 192*v^2 - 76*v^3)/
              (-1 - v*w^2)^2 + (-32 - 100*v - 56*v^2 + 12*v^3)/(-1 - v*w^2) + 
             (8 - 28*v + 32*v^2 - 12*v^3)/(1 - v*w^2)^2 + (-32 + 84*v + 24*v^2 - 76*v^3)/
              (1 - v*w^2)) + Ca*(-16 + 16/(v*w^4) + 16/w^2 - 16/(v*w^2) + (32*v^2)/w^2 + 
             (16 + 60*v + 72*v^2 + 28*v^3)/(-1 - v*w^2)^2 + (8 + 28*v + 16*v^2 - 4*v^3)/
              (-1 - v*w^2) + (-8 + 28*v - 32*v^2 + 12*v^3)/(1 - v*w^2)^2 + 
             (-20*v - 16*v^2 + 36*v^3)/(1 - v*w^2)))*PolyLog[2, 
           -((1 + v)/(v*(-1 + w^2)))] + (Ca*(8 - 12/w^4 + 8/w^2 - (32*v^2)/w^2 + 
             (2 + 12*v - 6*v^2 - 16*v^3)/(-1 - v*w^2) + (-2 + 12*v + 6*v^2 - 16*v^3)/
              (1 - v*w^2)) + Cf*(-12 + 28/w^4 - 36/w^2 + (96*v^2)/w^2 + 
             (-10 - 16*v + 42*v^2 + 48*v^3)/(-1 - v*w^2) + (10 - 16*v - 42*v^2 + 48*v^3)/
              (1 - v*w^2)))*PolyLog[2, (1 + w^2)/(1 - w^2)] + 
         (Cf*(-12 + 28/w^4 - 36/w^2 + (96*v^2)/w^2 + (-10 + 16*v + 42*v^2 - 48*v^3)/
              (-1 + v*w^2) + (10 + 16*v - 42*v^2 - 48*v^3)/(1 + v*w^2)) + 
           Ca*(8 - 12/w^4 + 8/w^2 - (32*v^2)/w^2 + (2 - 12*v - 6*v^2 + 16*v^3)/
              (-1 + v*w^2) + (-2 - 12*v + 6*v^2 + 16*v^3)/(1 + v*w^2)))*
          PolyLog[2, (1 + w^2)/(1 - w^2)] + 
         (Cf*(64*v + 16*v^3 - 8*v*w^2 - 24*v^3*w^2 + 8*v^3*w^4 + 
             (8 + 28*v + 32*v^2 + 12*v^3)/(-1 - v*w^2)^2 + (12 + 52*v + 60*v^2 + 20*v^3)/
              (-1 - v*w^2) + (-8 + 28*v - 32*v^2 + 12*v^3)/(1 - v*w^2)^2 + 
             (12 - 52*v + 60*v^2 - 20*v^3)/(1 - v*w^2)) + 
           Ca*(-8*v - 16/(v*w^4) + 16/(v*w^2) + (32*v)/w^2 + (-8 - 28*v - 32*v^2 - 12*
                v^3)/(-1 - v*w^2)^2 + (4 + 4*v + 4*v^2 + 4*v^3)/(-1 - v*w^2) + 
             (8 - 28*v + 32*v^2 - 12*v^3)/(1 - v*w^2)^2 + (4 - 4*v + 4*v^2 - 4*v^3)/
              (1 - v*w^2)))*(PolyLog[2, 1/(v*w^2)] + PolyLog[2, (1 - v)/(1 - v*w)] + 
           PolyLog[2, (1 - v)/(1 + v*w)] + PolyLog[2, (-1 - v)/(-1 + v^2*w^2)]) + 
         (Ca*(8*v + 16/(v*w^4) - 16/(v*w^2) - (32*v)/w^2 + (-8 + 28*v - 32*v^2 + 12*v^3)/
              (-1 + v*w^2)^2 + (4 - 4*v + 4*v^2 - 4*v^3)/(-1 + v*w^2) + 
             (8 + 28*v + 32*v^2 + 12*v^3)/(1 + v*w^2)^2 + (4 + 4*v + 4*v^2 + 4*v^3)/
              (1 + v*w^2)) + Cf*(-64*v - 16*v^3 + 8*v*w^2 + 24*v^3*w^2 - 8*v^3*w^4 + 
             (8 - 28*v + 32*v^2 - 12*v^3)/(-1 + v*w^2)^2 + (12 - 52*v + 60*v^2 - 20*v^3)/
              (-1 + v*w^2) + (-8 - 28*v - 32*v^2 - 12*v^3)/(1 + v*w^2)^2 + 
             (12 + 52*v + 60*v^2 + 20*v^3)/(1 + v*w^2)))*(PolyLog[2, -(1/(v*w^2))] + 
           PolyLog[2, (1 + v)/(1 - v*w)] + PolyLog[2, (1 + v)/(1 + v*w)] + 
           PolyLog[2, (-1 + v)/(-1 + v^2*w^2)]))))/(Nc*(-1 + Nc^2));

cg1l=(-32*beta0*eq*ge*OV*Pi^2*Tf*Sqrt[-1 + w^2]*xx*Log[muRsq/muFsq])/
     (Nc*w^2) + (Cf*eq*ge*OV*(-1 + w^2)^(3/2)*xx*(Pi^2*(-512 + 768*Log[2]) + 
       384*Pi^2*Log[Pi]))/(Nc*(-1 + Nc^2)*w^4) + 
    (eq*ge*OV*Tf*Sqrt[-1 + w^2]*xx*(-(Pi^2*(-1024*Cf - 256*(-beta0 - 3*Cf)*Log[4])) + 
       256*(-beta0 - 3*Cf)*Pi^2*Log[Pi]))/(Nc*(-1 + Nc^2)*w^2) + 
    (eq*ge*OV*Tf*xx*(64*Pi^2*Log[4] + 64*Pi^2*Log[Pi])*((beta0*(-1 + w^2))/(2*w^2) + 
       Ca*(-1 - 1/(v*w^4) - w^(-2) + 1/(v*w^2) + (2 - 2*v)/(1 - v*w^2))*
        Log[(-2*v*w^2)/(-1 - v*w^2)] + Ca*(-1 + 1/(v*w^4) - w^(-2) - 1/(v*w^2) + 
         (2 + 2*v)/(1 + v*w^2))*Log[(2*v*w^2)/(-1 + v*w^2)]))/(Nc*Sqrt[-1 + w^2]) - 
    (16*eq*ge*OV*Pi^2*Sqrt[-1 + w^2]*xx*Log[msq/muFsq]*
      (-2*Ca*(-1 + v*w^2 - v^2*w^4 + v^3*w^6)*Log[(2*v*w^2)/(-1 + v*w^2)] - 
       2*(1 + v*w^2)*(Ca + Ca*v^2*w^4)*Log[(2*v*w^2)/(1 + v*w^2)]))/
     (Nc*v*w^4*(-1 + v*w^2)*(1 + v*w^2)) + 
    (eq*ge*OV*Sqrt[-1 + w^2]*xx*(-16*Pi^2*Log[4*Pi]*((-24*Cf)/w^4 - 
         (16*Ca*(1 + v^2*w^4)*Log[(-2*v*w^2)/(-1 - v*w^2)])/(v*w^4*(-1 + v*w^2)) + 
         Ca*(-16/(v*w^4) + 16/w^2 - (32*v)/(1 + v*w^2))*Log[(2*v*w^2)/(-1 + v*w^2)]) + 
       16*Pi^2*(Cf*(Pi^2*(-20/(3*w^4) + 28/(3*w^2) - (64*v^2)/(3*w^2)) - 16/w^4 + 
           32/w^2 + 2/((-1 - v)*w^2) - 2/((1 - v)*w^2) - 4*w^2 - (2*w^2)/(-1 - v) + 
           (2*w^2)/(1 - v) + (-256*v - 512*v^2 - 256*v^3)/(-1 - v*w^2)^2 + 
           (Pi^2*((64*v)/3 + (128*v^2)/3 + (64*v^3)/3))/(-1 - v*w^2)^2 + 
           (Pi^2*((74*v)/3 + 14*v^2 - (32*v^3)/3))/(-1 - v*w^2) + (-272*v + 256*v^3)/
            (-1 - v*w^2) + (-256*v + 512*v^2 - 256*v^3)/(1 - v*w^2)^2 + 
           (Pi^2*((-64*v)/3 + (128*v^2)/3 - (64*v^3)/3))/(1 - v*w^2)^2 + 
           (272*v - 256*v^3)/(1 - v*w^2) + (Pi^2*((74*v)/3 - 14*v^2 - (32*v^3)/3))/
            (1 - v*w^2)) + Ca*((8*Pi^2*v^2)/w^2 + (Pi^2*((-16*v)/3 - (32*v^2)/3 - 
              (16*v^3)/3))/(-1 - v*w^2)^2 + (64*v + 128*v^2 + 64*v^3)/(-1 - v*w^2)^2 + 
           (64*v - 64*v^3)/(-1 - v*w^2) + (Pi^2*((-20*v)/3 - (8*v^2)/3 + 4*v^3))/
            (-1 - v*w^2) + (Pi^2*((16*v)/3 - (32*v^2)/3 + (16*v^3)/3))/(1 - v*w^2)^2 + 
           (64*v - 128*v^2 + 64*v^3)/(1 - v*w^2)^2 + 
           (Pi^2*((-20*v)/3 + (8*v^2)/3 + 4*v^3))/(1 - v*w^2) + (-64*v + 64*v^3)/
            (1 - v*w^2)) + Ca*((8*Pi^2*v^2)/w^2 + (-64*v + 128*v^2 - 64*v^3)/
            (-1 + v*w^2)^2 + (Pi^2*((16*v)/3 - (32*v^2)/3 + (16*v^3)/3))/
            (-1 + v*w^2)^2 + (Pi^2*((20*v)/3 - (8*v^2)/3 - 4*v^3))/(-1 + v*w^2) + 
           (-64*v + 64*v^3)/(-1 + v*w^2) + (-64*v - 128*v^2 - 64*v^3)/(1 + v*w^2)^2 + 
           (Pi^2*((-16*v)/3 - (32*v^2)/3 - (16*v^3)/3))/(1 + v*w^2)^2 + 
           (64*v - 64*v^3)/(1 + v*w^2) + (Pi^2*((20*v)/3 + (8*v^2)/3 - 4*v^3))/
            (1 + v*w^2)) + Cf*(Pi^2*(-20/(3*w^4) + 28/(3*w^2) - (64*v^2)/(3*w^2)) - 
           16/w^4 + 32/w^2 + 2/((-1 + v)*w^2) - 2/((1 + v)*w^2) - 4*w^2 - 
           (2*w^2)/(-1 + v) + (2*w^2)/(1 + v) + (Pi^2*((-64*v)/3 + (128*v^2)/3 - 
              (64*v^3)/3))/(-1 + v*w^2)^2 + (256*v - 512*v^2 + 256*v^3)/(-1 + v*w^2)^2 + 
           (272*v - 256*v^3)/(-1 + v*w^2) + (Pi^2*((-74*v)/3 + 14*v^2 + (32*v^3)/3))/
            (-1 + v*w^2) + (Pi^2*((64*v)/3 + (128*v^2)/3 + (64*v^3)/3))/(1 + v*w^2)^2 + 
           (256*v + 512*v^2 + 256*v^3)/(1 + v*w^2)^2 + 
           (Pi^2*((-74*v)/3 - 14*v^2 + (32*v^3)/3))/(1 + v*w^2) + (-272*v + 256*v^3)/
            (1 + v*w^2)) + (Cf*(-32/w^3 + 32/w - (160*v^2)/w + 32*v^2*w - 8*v^2*w^3 + 
             (-72*v^2*w - 64*v^3*w)/(-1 - v*w^2) + (72*v^2*w - 64*v^3*w)/(1 - v*w^2)) + 
           Ca*(16/w^3 - 8/w + (32*v^2)/w + (16*v^2*w + 16*v^3*w)/(-1 - v*w^2) + 
             (-16*v^2*w + 16*v^3*w)/(1 - v*w^2)))*Log[(-1 + w)/(1 + w)] + 
         (Ca*(16/w^3 - 8/w + (32*v^2)/w + (16*v^2*w - 16*v^3*w)/(-1 + v*w^2) + 
             (-16*v^2*w - 16*v^3*w)/(1 + v*w^2)) + Cf*(-32/w^3 + 32/w - (160*v^2)/w + 
             32*v^2*w - 8*v^2*w^3 + (-72*v^2*w + 64*v^3*w)/(-1 + v*w^2) + 
             (72*v^2*w + 64*v^3*w)/(1 + v*w^2)))*Log[(-1 + w)/(1 + w)] + 
         (Cf*(-8/w^4 + 12/w^2 - (40*v^2)/w^2 + (-2*v - 26*v^2 - 20*v^3)/(-1 - v*w^2) + 
             (-2*v + 26*v^2 - 20*v^3)/(1 - v*w^2)) + Ca*((16*v^2)/w^2 + 
             (8*v + 16*v^2 + 8*v^3)/(-1 - v*w^2) + (8*v - 16*v^2 + 8*v^3)/(1 - v*w^2)))*
          Log[(-1 + w)/(1 + w)]^2 + (Ca*((16*v^2)/w^2 + (-8*v + 16*v^2 - 8*v^3)/
              (-1 + v*w^2) + (-8*v - 16*v^2 - 8*v^3)/(1 + v*w^2)) + 
           Cf*(-8/w^4 + 12/w^2 - (40*v^2)/w^2 + (2*v - 26*v^2 + 20*v^3)/(-1 + v*w^2) + 
             (2*v + 26*v^2 + 20*v^3)/(1 + v*w^2)))*Log[(-1 + w)/(1 + w)]^2 + 
         (Ca*(-8 + 8/(1 - v) + 16/w^2 - 8/((1 - v)*w^2) + (-16*v + 16*v^2)/
              (-1 - v*w^2) + (48*v - 16*v^2)/(1 - v*w^2)) + 
           Cf*(-40 - 48*v - 32*v^2 - (16 - 64*v)/w^2 + 4/((1 - v)^2*w^2) - 
             8/((1 - v)*w^2) + 20*w^2 + 24*v*w^2 + 32*v^2*w^2 - 4*v*w^4 - 8*v^2*w^4 + 
             48/(1 + w^2) - 16/((1 - v)*(1 + w^2)) + 16/((1 - v)*(-1 - v*w^2)) + 
             (-16 - 48*v - 48*v^2)/(-1 - v*w^2) + (-80*v + 80*v^2)/(1 - v*w^2) - 
             16/((1 + w^2)*(1 - v*w^2)) + (44 - 16*w^2 - 4*w^4)/(1 - v) - 
             (4 + 4*w^2 - 4*w^4)/(1 - v)^2))*Log[(2*w^2)/(-1 + w^2)] + 
         (Ca*(-8 + 8/(1 + v) + 16/w^2 - 8/((1 + v)*w^2) + (16*v + 16*v^2)/(-1 + v*w^2) + 
             (-48*v - 16*v^2)/(1 + v*w^2)) + Cf*(-40 + 48*v - 32*v^2 + 
             4/((1 + v)^2*w^2) - 8/((1 + v)*w^2) - (16 + 64*v)/w^2 + 20*w^2 - 24*v*w^2 + 
             32*v^2*w^2 + 4*v*w^4 - 8*v^2*w^4 + 48/(1 + w^2) - 16/((1 + v)*(1 + w^2)) + 
             16/((1 + v)*(-1 + v*w^2)) + (-16 + 48*v - 48*v^2)/(-1 + v*w^2) + 
             (80*v + 80*v^2)/(1 + v*w^2) - 16/((1 + w^2)*(1 + v*w^2)) + 
             (44 - 16*w^2 - 4*w^4)/(1 + v) - (4 + 4*w^2 - 4*w^4)/(1 + v)^2))*
          Log[(2*w^2)/(-1 + w^2)] + Ca*(-16/(v*w^4) + (16*v)/(-1 - v*w^2) - 
           (16*v)/(1 - v*w^2))*Log[(2*w^2)/(-1 + w^2)]^2 + 
         Ca*(16/(v*w^4) - (16*v)/(-1 + v*w^2) + (16*v)/(1 + v*w^2))*
          Log[(2*w^2)/(-1 + w^2)]^2 + (Ca*(8 + (8 - 8/w^2)/(-1 - v) + 
             (-32*v - 32*v^2)/(-1 - v*w^2) + (32*v + 32*v^2)/(1 - v*w^2)) + 
           Cf*(40 - 48*v + 32*v^2 + (64*v)/w^2 - 20*w^2 + 24*v*w^2 - 32*v^2*w^2 - 
             4*v*w^4 + 8*v^2*w^4 + (128*v + 128*v^2)/(-1 - v*w^2) - 
             32/((-1 - v)*(1 - v*w^2)) + (-32 + 96*v - 96*v^2)/(1 - v*w^2) + 
             (44 - 8/w^2 - 16*w^2 - 4*w^4)/(-1 - v) + (4 - 4/w^2 + 4*w^2 - 4*w^4)/
              (-1 - v)^2))*Log[(-2*v*w^2)/(-1 - v*w^2)] + 
         Ca*(-16/(v*w^4) - 16/w^2 - (32*v)/(1 - v*w^2))*
          (2*Log[(2*w^2)/(-1 + w^2)]*Log[(-2*v*w^2)/(-1 - v*w^2)] - 
           Log[(-2*v*w^2)/(-1 - v*w^2)]^2) + 
         (Ca*(8 + (8 - 8/w^2)/(-1 + v) + (32*v - 32*v^2)/(-1 + v*w^2) + 
             (-32*v + 32*v^2)/(1 + v*w^2)) + Cf*(40 + 48*v + 32*v^2 - (64*v)/w^2 - 
             20*w^2 - 24*v*w^2 - 32*v^2*w^2 + 4*v*w^4 + 8*v^2*w^4 + (-128*v + 128*v^2)/
              (-1 + v*w^2) - 32/((-1 + v)*(1 + v*w^2)) + (-32 - 96*v - 96*v^2)/
              (1 + v*w^2) + (44 - 8/w^2 - 16*w^2 - 4*w^4)/(-1 + v) + 
             (4 - 4/w^2 + 4*w^2 - 4*w^4)/(-1 + v)^2))*Log[(2*v*w^2)/(-1 + v*w^2)] + 
         Ca*(16/(v*w^4) - 16/w^2 + (32*v)/(1 + v*w^2))*(2*Log[(2*w^2)/(-1 + w^2)]*
            Log[(2*v*w^2)/(-1 + v*w^2)] - Log[(2*v*w^2)/(-1 + v*w^2)]^2) + 
         Sqrt[-1 + (2*(1 - v))/(1 - v*w^2)]*(Cf*((144*v + 128*v^2)/(-1 - v*w^2) + 
             (128*v - 128*v^2)/(1 - v*w^2)) + Ca*((-32*v - 32*v^2)/(-1 - v*w^2) + 
             (-32*v + 32*v^2)/(1 - v*w^2)))*
          Log[-(((1 - v*w^2)*((1 - v)/(1 - v*w^2) + Sqrt[-1 + (2*(1 - v))/(1 - v*w^2)]))/
             (v*(-1 + w^2)))] + (-1 + (2*(1 - v))/(1 - v*w^2))*
          (Cf*((4 - 36*v - 32*v^2)/(-1 - v*w^2) + (-32*v + 32*v^2)/(1 - v*w^2) - 
             (4 - 4*v)/(-1 + 2*v - v*w^2)) + Ca*((8 + 16*v + 8*v^2)/(-1 - v*w^2) - 
             (-8*v + 8*v^2)/(1 - v*w^2) - (8*(1 - v))/(-1 + 2*v - v*w^2)))*
          Log[-(((1 - v*w^2)*((1 - v)/(1 - v*w^2) + Sqrt[-1 + (2*(1 - v))/(1 - v*w^2)]))/
              (v*(-1 + w^2)))]^2 + Sqrt[-1 + (2*(1 + v))/(1 + v*w^2)]*
          (Cf*((-144*v + 128*v^2)/(-1 + v*w^2) + (-128*v - 128*v^2)/(1 + v*w^2)) + 
           Ca*((32*v - 32*v^2)/(-1 + v*w^2) + (32*v + 32*v^2)/(1 + v*w^2)))*
          Log[((1 + v*w^2)*((1 + v)/(1 + v*w^2) + Sqrt[-1 + (2*(1 + v))/(1 + v*w^2)]))/
            (v*(-1 + w^2))] + (-1 + (2*(1 + v))/(1 + v*w^2))*
          (Ca*((8 - 16*v + 8*v^2)/(-1 + v*w^2) - (8*v + 8*v^2)/(1 + v*w^2) - 
             (8*(1 + v))/(-1 - 2*v + v*w^2)) + Cf*((4 + 36*v - 32*v^2)/(-1 + v*w^2) + 
             (32*v + 32*v^2)/(1 + v*w^2) - (4 + 4*v)/(-1 - 2*v + v*w^2)))*
          Log[((1 + v*w^2)*((1 + v)/(1 + v*w^2) + Sqrt[-1 + (2*(1 + v))/(1 + v*w^2)]))/
             (v*(-1 + w^2))]^2 + (Ca*(-16/(v*w^4) + 16/w^2 + (32*v^2)/w^2 + 
             (32*v - 64*v^2 + 32*v^3)/(-1 + v*w^2)^2 + (32*v - 32*v^3)/(-1 + v*w^2) - 
             (32*v)/(1 + v*w^2)) + Cf*(8/w^2 + (32*v)/w^2 - (64*v^2)/w^2 + 
             (-128*v + 256*v^2 - 128*v^3)/(-1 + v*w^2)^2 + (-80*v - 16*v^2 + 96*v^3)/
              (-1 + v*w^2) + (16*v - 16*v^2 - 32*v^3)/(1 + v*w^2)))*
          PolyLog[2, (1 - v)/(v*(-1 + w^2))] + 
         (Ca*(16/(v*w^4) + 16/w^2 + (32*v^2)/w^2 + (-32*v - 64*v^2 - 32*v^3)/
              (-1 - v*w^2)^2 + (-32*v + 32*v^3)/(-1 - v*w^2) + (32*v)/(1 - v*w^2)) + 
           Cf*(8/w^2 - (32*v)/w^2 - (64*v^2)/w^2 + (128*v + 256*v^2 + 128*v^3)/
              (-1 - v*w^2)^2 + (80*v - 16*v^2 - 96*v^3)/(-1 - v*w^2) + 
             (-16*v - 16*v^2 + 32*v^3)/(1 - v*w^2)))*PolyLog[2, 
           -((1 + v)/(v*(-1 + w^2)))] + (Cf*(-8/w^4 + 8/w^2 - (48*v^2)/w^2 + 
             (-24*v^2 - 24*v^3)/(-1 - v*w^2) + (24*v^2 - 24*v^3)/(1 - v*w^2)) + 
           Ca*(-16/w^2 + (16*v^2)/w^2 + (-8*v + 16*v^2 + 8*v^3)/(-1 - v*w^2) + 
             (-8*v - 16*v^2 + 8*v^3)/(1 - v*w^2)))*PolyLog[2, (1 + w^2)/(1 - w^2)] + 
         (Ca*(-16/w^2 + (16*v^2)/w^2 + (8*v + 16*v^2 - 8*v^3)/(-1 + v*w^2) + 
             (8*v - 16*v^2 - 8*v^3)/(1 + v*w^2)) + Cf*(-8/w^4 + 8/w^2 - (48*v^2)/w^2 + 
             (-24*v^2 + 24*v^3)/(-1 + v*w^2) + (24*v^2 + 24*v^3)/(1 + v*w^2)))*
          PolyLog[2, (1 + w^2)/(1 - w^2)] + 
         (Ca*(8*v - 16/(v*w^4) + (32*v)/w^2 + (16*v + 32*v^2 + 16*v^3)/(-1 - v*w^2) + 
             (-16*v + 32*v^2 - 16*v^3)/(1 - v*w^2)) + Cf*(-16*v - 32*v^3 + 32*v^3*w^2 - 
             8*v^3*w^4 + (-16*v - 32*v^2 - 16*v^3)/(-1 - v*w^2) + 
             (16*v - 32*v^2 + 16*v^3)/(1 - v*w^2)))*(PolyLog[2, 1/(v*w^2)] + 
           PolyLog[2, (1 - v)/(1 - v*w)] + PolyLog[2, (1 - v)/(1 + v*w)] + 
           PolyLog[2, (-1 - v)/(-1 + v^2*w^2)]) + 
         (Cf*(16*v + 32*v^3 - 32*v^3*w^2 + 8*v^3*w^4 + (16*v - 32*v^2 + 16*v^3)/
              (-1 + v*w^2) + (-16*v - 32*v^2 - 16*v^3)/(1 + v*w^2)) + 
           Ca*(-8*v + 16/(v*w^4) - (32*v)/w^2 + (-16*v + 32*v^2 - 16*v^3)/(-1 + v*w^2) + 
             (16*v + 32*v^2 + 16*v^3)/(1 + v*w^2)))*(PolyLog[2, -(1/(v*w^2))] + 
           PolyLog[2, (1 + v)/(1 - v*w)] + PolyLog[2, (1 + v)/(1 + v*w)] + 
           PolyLog[2, (-1 + v)/(-1 + v^2*w^2)]))))/(Nc*(-1 + Nc^2));

